The LU-LC conjecture is false

The LU-LC conjecture is an important open problem concerning the structure of entanglement of states described in the stabilizer formalism. It states that two local unitary equivalent stabilizer states are also local Clifford equivalent. If this conjecture were true, the local equivalence of stabilizer states would be extremely easy to characterize. Unfortunately, however, based on the recent progress made by Gross and Van den Nest, we find that the conjecture is false.

==> cegen.m <==
% $Id: cegen.m,v 1.8 2008/06/21 13:55:04 zeph Exp $
% Input  d is the rank of subspece S
% Output Q is the quadratic form
%        S is the subspace
%        c is the phase

function [Q,S,c,ni] = cegen(d)

    if d < 6
        Message = 'There is no counterexample for d less than 6.'
        return;
    end
 
    A = 1;
    for i = 1:d
        A = [A A; A -A];
    end
    A  = (-A+1)/2;
    G  = A(2:length(A), 2:length(A));
    Gi = inv(G);

    while 1
        r  = 2^(5-d) * ceil( 2^(d-3)*Gi * round(rand(length(G),1)*2^d));
        ii = abs(r-floor(r)) < 2^(2-d); % indicator of integers in r
        if sum(ii) == 0
            continue;
        end
        % check point: G*r/4 is integral

        n  = length(r);

        ni = 1 - ii;
        map = zeros(1, sum(ni));
        j = 1;
        for i=1:n
            if ni(i)
                map(j) = i;
                j = j + 1;
            end
        end
 
        b = G * (ii.*r);
        j = 1;
        A = G(:, map);
        S = A;

        [A, b] = gauss4(A, b);
        if sum((sum(abs(A),2)==0) .* (b~=0)) == 0
            continue;
        end

        r = mod(r, 4);
        [e f] = edgen(r, ii);
        if f % cannot find quadratic form
            continue;
        end

        o = zeros(n, 1); % computing the offset
        Q = reshape(e, n, n); Q = Q';
        for i = 1:length(o)
            for j = 1:i-1
                o(i) = o(i) + Q(j,i);
            end
            for j = i:n
                o(i) = o(i) + Q(i,j);
            end
            for j = 1:n
                k = bitxor(i,j);
                if j < k
                    o(i) = o(i) - Q(j,k);
                end
            end
        end
        c = o+r;

        %if sum(ni) > 27 % small # of nodes
        %    continue;
        %end

        Q = Q(map,map);
        c = mod(c(map),4);

        break;
    end

end


==> edgen.m <==
% $Id: edgen.m,v 1.2 2007/09/09 12:15:54 zeph Exp $

function [e f] = edgen(r, ii)
    ni = 1-ii;
    n  = length(ii);
    e  = zeros(n*n, 1);
    f  = 0;

    for i=1:n
        if ii(i) && r(i)
            c = 0;
            for j=1:n
                if i==j
                    continue;
                end
                k = bitxor(i,j);
                if ni(j) && ni(k) && j<k
                    c = c + 1;
                    e((j-1)*n+k) = 1;
                end
                if c >= r(i)
                    break;
                end
            end
            if c < r(i)
                f = 1;
                break;
            end
        end
    end
end


==> gauss.m <==
% $Id: gauss.m,v 1.2 2007/12/06 12:48:26 zeph Exp $
% Gaussian elimination over F_2

function A = gauss(A)
    [x y]=size(A);
    k = 1;

    for j=1:y
        if k>x return; end
        for i=k:x
            if A(i,j) break; end
        end

        if A(i,j)
            Ak = A(k,:); A(k,:) = A(i,:); A(i,:) = Ak;
            for m = i+1:x
                if A(m,j)
                    A(m,:) = mod(A(m,:) + A(k,:),2);
                end
            end
            k = k+1;
        end
    end
    
    A = A(1:k-1,:);
end


==> gauss4.m <==
% $Id: gauss4.m,v 1.1 2007/09/08 08:49:19 zeph Exp $
% mod 4 Gaussian elimination
function [A, b]=gauss4(A, b)
    A = [A b];
    A = mod(1+A,4)-1;
    [x y]=size(A);
    k = 1;

    for j=1:y-1
        c = 0;
        for i=k:x
            if abs(A(i,j)) == 1
                c = A(i,j);
                break;
            end
        end
        
        if c == 0
            for i=k:x
                if A(i,j) == 2
                    c = 2;
                    break;
                end
            end
        end
        
        Ak = A(k,:); A(k,:) = A(i,:); A(i,:) = Ak;

        if c == -1
            A(k,:) = mod(3*A(k,:)+1,4)-1;
        end

        if c ~= 0
            for m = k+1:x
                A(m,:) = mod(A(m,:)-A(m,j)/A(k,j)*A(k,:)+1,4)-1;
            end
            k = k+1;
        end
    end
    
    b = A(:,y);
    A = A(:,1:y-1);
end


==> lc.m <==
% $Id: lc.m,v 1.3 2007/12/06 12:45:22 zeph Exp $
% Decide if two graph states are LC equivalent
% Input: G1, G2 are upper triangular

function lc(G1,G2)
    n = max(size(G1));
    G1 = G1+G1';
    G2 = G2+G2';

    T = zeros(n*n, 4*n);
    for j=1:n
        for k=1:n
            row = (j-1)*n+k;
            T(row,k) = G1(j,k); %a
            if (j==k) T(row,k+n) = 1; end %b
            for i=1:n
                T(row,i+2*n) = G1(i,j)*G2(i,k); %c
            end
            T(row,j+3*n) = G2(j,k); %d
        end
    end
    B = solution(T);
    [x y] = size(B);

    for i=1:x
        for j=i:x
            s = B(i,:) + B(j,:);
            a = s(1:n); b = s(n+1:2*n);
            c = s(2*n+1:3*n); d = s(3*n+1:4*n);
            if sum(mod(a.*d+b.*c,2)) == n
                Message = 'Yes.'
                return;
            end
        end
    end
    
    Message = 'No.'
end


==> simplify.m <==
% $Id: simplify.m,v 1.2 2008/04/16 01:51:28 zeph Exp $
function [Q, c] = simplify(Q, S, c)
    sol = solution(S);
    [x,y] = size(sol);

    fmap = zeros(1,x);

    for i=1:x
        for j=1:y
            if sol(i,y-j+1)
                fmap(i) = y-j+1;
                break;
            end
        end
    end

    for i=1:x
        t = fmap(i);
        for j=1:t-1
            if Q(j,t)
                Q(j,:) = mod(Q(j,:)+sol(i,:),2);
            end
        end
        for j=t+1:y
            if Q(t,j)
                Q(:,j) = mod(Q(:,j)+sol(i,:)',2);
            end
        end
    end

    [x,y] = size(Q);
    for i=1:x
        if Q(i,i)
            Q(i,i) = 0;
            c(i) = mod(c(i)+2,4);
        end
        for j=i+1:y
            if Q(j,i)
                Q(i,j) = mod(Q(i,j)+Q(j,i),2);
                Q(j,i) = 0;
            end
        end
    end

end


==> solution.m <==
% $Id: solution.m,v 1.3 2007/12/06 12:45:22 zeph Exp $
% Generate a set of basis of the solutions to Ax=0 over F_2

function B = solution(A)
    A = gauss(A);
    [x y] = size(A);
    B = zeros(y-x,y);
    fmap = zeros(1,x);
    find = zeros(1,y);

    i = 1;
    for j = 1:y
        if i > x break; end
        if A(i,j)
            fmap(i) = j;
            find(j) = 1;
            i = i+1;
        end
    end

    i = 1;
    for j = 1:y
        if find(j) == 0
            B(i,j) = 1;
            for k = 1:x
                B(i, fmap(x-k+1)) = mod(sum(B(i,:) .* A(x-k+1,:)),2);
            end
            i = i+1;
        end
    end
end


==> tograph.m <==
% $Id: tograph.m,v 1.3 2007/12/06 12:45:22 zeph Exp $
% Generate a graph state LC equivalent to state \ket{Q,S}
% Input  Q is the quadratic form, upper triangular
%        S is the subspace
% Output Q is the graph state, upper triangular

function Q = tograph(Q,S)
    B = solution(S);
    B = gauss(B);
    [x y] = size(B);

    Q2 = Q+Q';

    for i=1:x
        for j=1:y
            if B(i,j)==0 continue; end
            for k = j+1:y
                if B(i,k)
                    Q(j,k) = Q(j,k)+1;
                end
            end
            for k = 1:y
                for l = j:y
                    if B(i,l) && Q2(j,k) && k~=l
                        a = min(k,l); b = max(k,l);
                        Q(a,b) = Q(a,b)+1;
                    end
                end
            end
            break;
        end
        Q = mod(Q,2);
        Q2 = Q+Q';
    end
end


==> verify.m <==
% $Id: verify.m,v 1.3 2007/09/09 12:58:12 zeph Exp $
function verify(d,Q,S,c)

    for i=1:2^d-1
        if mod(2*S(i,:)*Q*S(i,:)' - S(i,:)*c, 4)
            Message = 'Fail: c is not a solution'
            return;
        end
    end

    b = S*c;
    A = S;
    [A,b] = gauss4(A,b);

    if sum((sum(abs(A),2)==0) .* (b~=0))==0
        Message = 'Fail: may have integral solution'
        return;
    end
    
    Message = 'PASS'

end

